On the Effect of Pruning on Adversarial Robustness

Pruning is a well-known mechanism for reducing the computational cost of deep convolutional networks. However, studies have shown the potential of pruning as a form of regularization, which reduces overfitting and improves generalization. We demonstrate that this family of strategies provides additional benefits beyond computational performance and generalization. Our analyses reveal that pruning structures (filters and/or layers) from convolutional networks increase not only generalization but also robustness to adversarial images (natural images with content modified). Such achievements are possible since pruning reduces network capacity and provides regularization, which have been proven effective tools against adversarial images. In contrast to promising defense mechanisms that require training with adversarial images and careful regularization, we show that pruning obtains competitive results considering only natural images (e.g., the standard and low-cost training). We confirm these findings on several adversarial attacks and architectures; thus suggesting the potential of pruning as a novel defense mechanism against adversarial images.

==> Figures/AttacksAllSeverities/Main.m <==
Clean    = [0.9230 0.9230 0.9230 0.9230]; 
X = 1:1:length(Clean);



%%%%%%%%%%%%%%%%%%%%%%%%%%%Semantic-Preserving CIFAR%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% ResNet56 = 1-[0.2324 0.2997 0.3819];% 0.4948]; 
% Filters  = 1-[0.2221 0.2868 0.3649];% 0.4790];
% Layers   = 1-[0.2220 0.2886 0.3687];% 0.4843];
% hold on;
% %plot(X, Clean, 'k--', 'MarkerFaceColor', 'k');
% plot(1:1:length(ResNet56), ResNet56, 'r-s', 'MarkerFaceColor', 'r');
% plot(1:1:length(Filters), Filters, 'b-o', 'MarkerFaceColor', 'b');
% %plot(1:1:length(Layers), Layers, '-sr');
% xlim([0.9 3.1]);



%%%%%%%%%%%%%%%%%%%%%%%%%%%%FGSM%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% ResNet56 = [0.3880 0.2715 0.1421]; 
% Filters  = [0.4082 0.3077 0.1515]; %-- Own Attacker
% Filters_Trasnferability = [0.6298 0.4624 0.1640]; %Source Attacker ResNet56 (Unpruned)
% hold on;
% %plot(X, Clean, 'k--', 'MarkerFaceColor', 'k');
% plot(1:1:length(ResNet56), ResNet56, 'r-s', 'MarkerFaceColor', 'r');
% plot(1:1:length(Filters), Filters, 'b-o', 'MarkerFaceColor', 'b');
% %plot(1:1:length(Filters_Trasnferability), Filters_Trasnferability, 'k-o', 'MarkerFaceColor', 'k');
% %plot(X, Layers, '-sr');
% xlim([0.9 3.1]);%xlim([0.9 4.1]);



%%%%%%%%%%%%%%%%%%%%%%%%%%%%Occlusion%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
ResNet56 = [0.9108 0.8955 0.7880]% 0.3934]; 
Filters  = [0.9163 0.9045 0.7901]% 0.4211];
hold on;
%plot(X, Clean, 'k--', 'MarkerFaceColor', 'k');
plot(1:1:length(ResNet56), ResNet56, 'r-s', 'MarkerFaceColor', 'r');
plot(1:1:length(Filters), Filters, 'b-o', 'MarkerFaceColor', 'b');
%plot(X, Layers, '-sr');
xlim([0.9 3.1]);%xlim([0.9 4.1]);




legend('Unpruned', 'Pruned');
xlabel('Corruption Severity');
ylabel('Accuracy');
grid on;
% set(gca,'xtick',[]);
% set(gca,'ytick',[]);



==> Figures/Teaser.m <==
% %corruption [Original Pruned]
% % brightness = [0.8788 0.8836 0.8826];
% % contrast = [0.2575 0.2768 0.3061];
% % defocus_blur = [0.5002 0.5687 0.5315];
% % elastic_transform = [0.6909 0.6907 0.6855];
% % fog = [0.6744 0.6857 0.6779];
% % frost = [0.5588 0.5430 0.5572];
% % gaussian_blur = [0.3318 0.3925 0.3425];
% % gaussian_noise = [.2537 0.2546 0.2487];
% % glass_blur = [0.3573 0.3659 0.3733];
% % impulse_noise = [0.2110 0.2576 0.243];
% % jpeg_compression = [0.7062 0.7094 0.7012];
% % motion_blur = [0.5516 0.5950 0.5657];
% % pixelate = [0.3949 0.3892 0.3826];
% % saturate = [0.8512 0.8627 0.8551];
% % shot_noise = [0.3126 0.3113 0.3045];
% % snow = [0.6842 0.6938 0.6976];
% % spatter = [0.6945 0.7110 0.7089];
% % speckle_noise = [0.3631 0.3700 0.3523];
% % zoom_blur = [0.5448 0.5895 0.5772];
% % 
% % impulse_noise = impulse_noise(:, [1, 3, 2]);
% % gaussian_blur = gaussian_blur(:, [1, 3, 2]);
% % defocus_blur = defocus_blur(:, [1, 3, 2]);
% 
% fgsm = [0.2506 0.2862 0.2849];
% occlusion = [0.3934 0.4211 0.4041];
% semantic = 1-[0.4948 0.4790 0.4843];
% %semantic = [0.5210 0.5157]-0.5052;
% 
% %bar([brightness; contrast; defocus_blur; elastic_transform; fog; frost; gaussian_blur; gaussian_noise; glass_blur; impulse_noise;  jpeg_compression;  motion_blur;  pixelate;  saturate;  shot_noise;  snow;  spatter;  speckle_noise;  zoom_blur]);
% b = bar([fgsm; occlusion; semantic]);
% b(1).FaceColor = [68 114 196]/255;
% b(2).FaceColor = [166 166 166]/255;
% b(3).FaceColor = [244 177 131]/255;
% legend('Unpruned', 'Pruning Filters', 'Pruning Layers');

 Clean    = [0.9230 0.9230 0.9230 0.9230]; 
X = 1:1:length(Clean);



%%%%%%%%%%%%%%%%%%%%%%%%%%%Semantic-Preserving CIFAR%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% ResNet56 = 1-[0.2324 0.2997 0.3819];% 0.4948]; 
% Filters  = 1-[0.2221 0.2868 0.3649];% 0.4790];
% Layers   = 1-[0.2220 0.2886 0.3687];% 0.4843];
% hold on;
% %plot(X, Clean, 'k--', 'MarkerFaceColor', 'k');
% plot(1:1:length(ResNet56), ResNet56, 'r-s', 'MarkerFaceColor', 'r');
% plot(1:1:length(Filters), Filters, 'b-o', 'MarkerFaceColor', 'b');
% %plot(1:1:length(Layers), Layers, '-sr');
% xlim([0.9 3.1]);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%Semantic-Preserving ImageNet%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% ResNet50 = 1-[0.5262 0.6186 0.7370 0.8289]; 
% Filters  = 1-[0.5168 0.6096 0.7250 0.8178];
% hold on;
% X = 1:1:length(ResNet50);
% %plot(X, Clean, 'k--', 'MarkerFaceColor', 'k');
% plot(X, ResNet50, 'r-s', 'MarkerFaceColor', 'r');
% plot(X, Filters, 'b-o', 'MarkerFaceColor', 'b');
% %plot(X, Layers, '-sr');
% xlim([0.9 4.1]);



%%%%%%%%%%%%%%%%%%%%%%%%%%%%FGSM%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
ResNet56 = [0.3880 0.2715 0.2160]% 0.1421]; 
Filters  = [0.4082 0.3077 0.2528]% 0.1515]; %-- Own Attacker
Filters_Trasnferability = [0.6298 0.4624 0.3273]% 0.1640]; %Source Attacker ResNet56 (Unpruned)
hold on;
%plot(X, Clean, 'k--', 'MarkerFaceColor', 'k');
plot(1:1:length(ResNet56), ResNet56, 'r-s', 'MarkerFaceColor', 'r');
plot(1:1:length(Filters), Filters, 'b-o', 'MarkerFaceColor', 'b');
plot(1:1:length(Filters_Trasnferability), Filters_Trasnferability, 'k-o', 'MarkerFaceColor', 'k');
%plot(X, Layers, '-sr');
xlim([0.9 3.1]);%xlim([0.9 4.1]);



%%%%%%%%%%%%%%%%%%%%%%%%%%%%Occlusion%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% ResNet56 = [0.9108 0.8955 0.7880]% 0.3934]; 
% Filters  = [0.9163 0.9045 0.7901]% 0.4211];
% hold on;
% %plot(X, Clean, 'k--', 'MarkerFaceColor', 'k');
% plot(1:1:length(ResNet56), ResNet56, 'r-s', 'MarkerFaceColor', 'r');
% plot(1:1:length(Filters), Filters, 'b-o', 'MarkerFaceColor', 'b');
% %plot(X, Layers, '-sr');
% xlim([0.9 3.1]);%xlim([0.9 4.1]);




legend('Unpruned', 'Pruned');
xlabel('Corruption Severity');
ylabel('Accuracy');
grid on;
% set(gca,'xtick',[]);
% set(gca,'ytick',[]);



==> Figures/TeaserImageNet.m <==
VGG = 1-[0.8653 0.8510];
ResNet = 1-[0.8289 0.8178];
MobileNet = 1-[0.8771 0.8540];
bar([VGG; ResNet; MobileNet]);
b(1).FaceColor = [68 114 196]/255;
b(2).FaceColor = [166 166 166]/255;
b(3).FaceColor = [244 177 131]/255;
%legend('Unpruned', 'Pruning Filters', 'Pruning Layers');
